Optimal Inference in Contextual Stochastic Block Models

The contextual stochastic block model (cSBM) was proposed for unsupervised community detection on attributed graphs where both the graph and the high-dimensional node information correlate with node labels. In the context of machine learning on graphs, the cSBM has been widely used as a synthetic dataset for evaluating the performance of graph-neural networks (GNNs) for semi-supervised node classification. We consider a probabilistic Bayes-optimal formulation of the inference problem and we derive a belief-propagation-based algorithm for the semi-supervised cSBM; we conjecture it is optimal in the considered setting and we provide its implementation. We show that there can be a considerable gap between the accuracy reached by this algorithm and the performance of the GNN architectures proposed in the literature. This suggests that the cSBM, along with the comparison to the performance of the optimal algorithm, readily accessible via our implementation, can be instrumental in the development of more performant GNN architectures.

==> anc/AMP-BP.py <==
import sys
import numpy as np
import _AMP_BP as AB

N = int(sys.argv[1])
alpha = float(sys.argv[2])
P = int(N/alpha)

d = 5

mu2 = float(sys.argv[3])
_lambda = float(sys.argv[4])
rho = float(sys.argv[5])

maxIter = 200
varInit = 10**-3
err = 1e-3
doParameterEstimation = False

Nexp = 10

ci, co = AB.mapParameters(d, _lambda)


def main(u, v, B, edgesIn, edgesInT, corrLN, logpU, isTest):
    """
    Performs one experiment. Takes the observed quantities, runs AMP-BP and return the achieved overlaps and if the algorithm converged well.
    
    u: (N,) array, the 0-1 communities
    v: (P,) array, the centroid
    B: (P,N) array, the observed features
    edgesIn: (L,x) array, as returned by AB.createGraph
    edgesInT: (L,y) array, as returned by AB.createGraph
    corrLN: (L,) array, as returned by AB.createGraph
    logpU: (N,2) array, log-prior on the groups, as returned by AB._logpU
    isTest: ((1-rho)*N,) array, test node indices, as returned by AB._logpU
    
    qU: float, overlap with the true groups, between 0 and 1
    qV: float, overlap with the true centroid, between 0 and 1
    converge: int, 1 if converged, 0 otherwise. At snr<1 the algorithm can fluctuate slightly around qU=0 and the function will output 0 though it is fine
    """
    L = len(edgesIn)
    chi, uC, vC = AB.initPrior(N, P, L, varInit)  # for a different initialization change here
    ovsU = []
    ovsV = []
    converge = 0
    
    for t in range(maxIter):
        chi, uC, vC = AB.step(chi, uC, vC, B, corrLN, edgesIn, edgesInT, mu2**0.5, ci, co, logpU)
        
        ovsU.append(AB.overlapU(uC, u, isTest))
        ovsV.append(AB.overlapV(vC, v))
        #print(ovsU[-1], ovsV[-1])
        
        if t>20 and np.std(ovsU[-10:])<err and np.std(ovsV[-10:])<err:
            converge = 1
            break
    
    return ovsU[-1], ovsV[-1], converge


def main_parameterEstimation(u, v, B, edgesIn, edgesInT, corrLN, logpU, isTest):
    """
    Performs one experiment where the parameters of the cSBM are learned. Takes the observed quantities, runs AMP-BP in alternance with parameter estimation and return the achieved overlaps and estimated parameters.
    
    u: (N,) array, the 0-1 communities
    v: (P,) array, the centroid
    B: (P,N) array, the observed features
    edgesIn: (L,x) array, as returned by AB.createGraph
    edgesInT: (L,y) array, as returned by AB.createGraph
    corrLN: (L,) array, as returned by AB.createGraph
    logpU: (N,2) array, log-prior on the groups, as returned by AB._logpU
    isTest: ((1-rho)*N,) array, test node indices, as returned by AB._logpU
    
    qU: float, overlap with the true groups, between 0 and 1
    qV: float, overlap with the true centroid, between 0 and 1
    ci, co, mu: floats, estimated parameters
    """
    L = len(edgesIn)
    ciEst, coEst, muEst = 2, 1, 1  # another initialization may work better
    cis, cos, mus = [], [], []
    converge = 0
    
    for n in range(maxIter):
        chi, uC, vC = AB.initPrior(N, P, L, varInit)
        ovsU = []
        ovsV = []

        for t in range(maxIter):
            chi, uC, vC = AB.step(chi, uC, vC, B, corrLN, edgesIn, edgesInT, muEst, ciEst, coEst, logpU)

            ovsU.append(AB.overlapU(uC, u, isTest))
            ovsV.append(AB.overlapV(vC, v))

            if t>20 and np.std(ovsU[-10:])<err and np.std(ovsV[-10:])<err:
                break
                
        sigmaV = 1/(1+np.mean(uC**2)*muEst)
        ciEst, coEst, muEst = AB.stepParameterEstimation(chi, uC, vC, sigmaV, B, ciEst, coEst, muEst)
        #print(ovsU[-1], ovsV[-1], ciEst, coEst, muEst)
        
        cis.append(ciEst)
        cos.append(coEst)
        mus.append(muEst)
        
        if n>5 and np.std(cis[-5:])<err and np.std(cos[-5:])<err and np.std(mus[-5:])<err:
            converge = 1
            break
    
    return ovsU[-1], ovsV[-1], ciEst, coEst, muEst, converge



overlapsU = []
overlapsV = []
convergences = []
cisEst, cosEst, musEst = [], [], []

for n in range(Nexp):
    v = AB._v(P)
    u = AB._u(N)
    B = AB._B(v, u, mu2**0.5)
    logpU, isTest = AB._logpU(u, rho)
    L, edgesIn, edgesInT, corrLN = AB.createGraph(u, ci, co)
    
    if not doParameterEstimation:
        ovU, ovV, converge = main(u, v, B, edgesIn, edgesInT, corrLN, logpU, isTest)
        overlapsU.append(ovU)
        overlapsV.append(ovV)
        convergences.append(converge)
    else:
        ovU, ovV, ciEst, coEst, muEst, converge = main_parameterEstimation(u, v, B, edgesIn, edgesInT, corrLN, logpU, isTest)
        overlapsU.append(ovU)
        overlapsV.append(ovV)
        cisEst.append(ciEst)
        cosEst.append(coEst)
        musEst.append(muEst)
        convergences.append(converge)
        
if not doParameterEstimation:
    print("{}, {}, {}, {}, {}, {:.4}, {:.4}, {:.4}, {:.4}, {}".format(N, alpha, mu2, _lambda, rho, np.mean(overlapsU), np.std(overlapsU), np.mean(overlapsV), np.std(overlapsV), np.mean(convergences)))
else:
    print("{}, {}, {}, {}, {}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {:.4}, {}".format(N, alpha, mu2**0.5, _lambda, rho, np.mean(overlapsU), np.std(overlapsU), np.mean(overlapsV), np.std(overlapsV), np.mean(cisEst), np.std(cisEst), np.mean(cosEst), np.std(cosEst), np.mean(musEst), np.std(musEst), np.mean(convergences)))


==> anc/README.md <==
# AMP–BP

Implementation of the AMP–BP algorithm to solve cSBM, as described in the article "Optimal Inference in Contextual Stochastic Block Models". It performs optimal estimation of communities in the balanced cSBM, in the unsupervised and semi-supervised cases.

## Requirements

python3, numpy

For $N=10^4$ nodes, a few gigabits of RAM are necessary, depending on $\alpha$. It runs on a single CPU core.

## Use

Launch the following command:
```
python AMP-BP.py N alpha mu_to_the_square lambda rho
```

It outputs the performances of AMP–BP averaged over many experiments in this format:
```
N, alpha, mu_to_the_square, lambda, rho, mean of q_U, error on q_U, mean of q_V, error on q_V, average number of times the algorithm converged well
```

Other parameters are defined in the file `AMP-BP.py` itself. They are:
* `d`, float average degree;
* `maxIter`, int maximal number of iterations;
* `varInit`, float initial variation to break the symmetry;
* `err`, float convergence criterion;
* `doParameterEstimation`, bool true for doing parameter estimation;
* `Nexp`, int number of independant experiments.


==> anc/_AMP_BP.py <==
import numpy as np

epsilon = 2**(-100)

def _v(P):
    """
    Returns the centroid v of the Gaussian mixture.
    
    P: int, dimension of the features
    """
    return np.random.normal(0, 1, P)

def _u(N):
    """
    Returns the communities u. We take them 0-1.
    
    N: int, number of nodes
    """
    return 1*(np.random.random(N)<0.5)

def _B(v, u, mu):
    """
    Returns the observed features of the cSBM.
    
    v: (P,) array, the centroid
    u: (N,) array, the 0-1 communities
    mu: float, snr
    
    B: (P,N) array, the features
    """
    P, N = len(v), len(u)
    return np.outer(v, 2*u-1)*np.sqrt(mu/N)+np.random.normal(0, 1, (P, N))

def mapParameters(d, _lambda):
    """
    Map to the parameters of the SBM.
    
    d: float, average degree
    _lambda: float, snr
    
    ci, co: floats, the affinity coefficients
    """
    ci = d+_lambda*np.sqrt(d)
    co = d-_lambda*np.sqrt(d)
    return ci, co

def _logpU(u, rho=0):
    """
    Returns the prior on the communities and the test indices.
    
    u: (N,) array of 0-1, ground truth communities
    rho: float, proportion of train node labels; rho=0 for unsupervised.
    
    logpU: (N,2) array, the log-prior on the groups
    isTest: ((1-rho)*N,) array, the test node indices
    """
    N = len(u)
    pU = np.ones((N, 2))*0.5
    if rho==0:
        return np.log(pU), np.arange(N)
    else:
        iis = np.random.permutation(N)
        isTrain, isTest = iis[:int(N*rho)], iis[int(N*rho):]
        pU[isTrain, 1] = epsilon+u[isTrain]
        pU[isTrain, 0] = epsilon+(1-u[isTrain])
        return np.log(pU), isTest

def createGraph(u, ci, co):
    """
    Generates the observed graph given the parameters of the SBM and the communities. It is implemented efficiently.
    
    u: (N,) array of 0–1, ground truth communities
    ci, co: floats, parameters of the SBM
    
    L: int, number of edges
    edgesIn: (L,x) array. Index l contains the padded list of edges going into edge l, the reversed edge excepted
    edgesInT: (L,y) array. Index n contains the padded list of edges going to node n
    corrLN: (L,) array. Index l is the index of the node from which edge l starts. Translates l-indices into n-indices
    """
    N = len(u)
    
    is0 = np.nonzero(1-u)[0]
    L0 = len(is0)
    is1 = np.nonzero(u)[0]
    L1 = len(is1)
    iis0 = np.nonzero(np.triu(np.random.random((L0,L0))<ci/N, 1))
    iis1 = np.nonzero(np.triu(np.random.random((L1,L1))<ci/N, 1))
    iis01 = np.nonzero(np.random.random((L0,L1))<co/N)
    
    edgesIJ = np.hstack((np.vstack((is0[iis0[0]], is0[iis0[1]])),\
               np.vstack((is1[iis1[0]], is1[iis1[1]])), np.vstack((is0[iis01[0]], is1[iis01[1]])))).T
    
    edgesD = {}
    edgesL = []
    corrLN = []
    edgesI = [[] for i in range(N)]
    L = 0

    for i,j in edgesIJ:
        edgesD[(i,j)] = L
        edgesD[(j,i)] = L+1
        edgesL.append((i,j))
        edgesL.append((j,i))
        corrLN.append(i)
        corrLN.append(j)
        edgesI[i].append(j)
        edgesI[j].append(i)
        L += 2

    edgesIn = [[] for l in range(L)]
    LmaxEdgesIn = 0
    for l in range(L):
        i, j = edgesL[l]
        for k in edgesI[i]:
            if k!=j:
                edgesIn[l].append(edgesD[(k, i)])
        LmaxEdgesIn = max(LmaxEdgesIn, len(edgesIn[l]))
    for l in range(L):
        edgesIn[l] += [L]*(LmaxEdgesIn-len(edgesIn[l]))
    edgesIn = np.array(edgesIn)

    edgesInT = [[] for i in range(N)]
    LmaxEdgesInT = 0
    for i in range(N):
        for j in edgesI[i]:
            edgesInT[i].append(edgesD[(j, i)])
        LmaxEdgesInT = max(LmaxEdgesInT, len(edgesInT[i]))
    for i in range(N):
        edgesInT[i] += [L]*(LmaxEdgesInT-len(edgesInT[i]))
    edgesInT = np.array(edgesInT)
    
    return L, edgesIn, edgesInT, corrLN

def sigmoid(xs):
    """
    The sigmoid function.
    """
    return 1/(1+np.exp(-xs))*(xs>-100)


def step(chi, uC, vC, B, corrLN, edgesIn, edgesInT, mu, ci, co, logpU):
    """
    Performs one iteration of AMP-BP.
    
    chi: (L,) array, cavitiy messages for being 1
    uC: (N,) array, estimated marginals for the groups
    vC: (P,) array, estimated marginals for the centroid
    B: (P,N) array, observed features
    corrLN: (L,) array, as returned by createGraph
    edgesIn: (L,x) array, as returned by createGraph
    edgesInT: (L,y) array, as returned by createGraph
    mu: float, snr
    ci, co: floats, affinity coefficients
    logpU: (N,2) array, log-prior on the groups
    
    chi: (L,) array, updated cavitiy messages
    uC: (N,) array, updated estimated marginals for the groups
    vC: (P,) array, updated estimated marginals for the centroid
    """
    L = len(chi)
    P, N = len(vC), len(uC)
    
    diffH = (co-ci)*np.mean(uC)
    sigmaU = 1-uC**2
    
    Bu = np.dot(B, uC)*np.sqrt(mu/N)-np.sum(sigmaU)*vC*mu/N
    Au = np.sum(uC**2)*mu/N
    vC = Bu/(1+Au)
    sigmaV = 1/(1+Au)
    
    Bv = np.dot(B.T, vC)*np.sqrt(mu/N)-sigmaV*uC*mu*P/N
    diffH = diffH+logpU[:,1]-logpU[:,0]+2*Bv
    
    chi = np.hstack((chi, [0.5]))  # to vectorize over edgesIn
    chiM = sigmoid(diffH+np.sum(np.log(co+(ci-co)*chi[edgesInT])-np.log(ci+(co-ci)*chi[edgesInT]), axis=1))
    chi = sigmoid(diffH[corrLN]+np.sum(np.log(co+(ci-co)*chi[edgesIn])-np.log(ci+(co-ci)*chi[edgesIn]), axis=1))
    uC = 2*chiM-1
    
    return chi, uC, vC

    
def phi(chi, uC, vC, sigmaV, ci, co, mu):
    """
    Compute the free entropy.
    
    chi: (L,) array, cavitiy messages for being 1, as returned after a step
    uC: (N,) array, estimated marginals for the groups, as returned after a step
    vC: (P,) array, estimated marginals for the centroid, as returned after a step
    sigmaV: float, estimated variance for the centroids
    ci, co: floats, affinity coefficients
    mu: float, snr
    
    phi: float, the free entropy
    """
    sigmaU = 1-uC**2
    Au = np.sum(uC**2)*mu/N
    Bu = np.dot(B, uC)*np.sqrt(mu/N)-np.sum(sigmaU)*vC*mu/N
    
    Fa = np.sum(-np.log(1+Au)+Bu**2/(1+Au))/2
    Fia = np.sqrt(mu/N)*np.dot(vC, np.dot(B, uC))-\
            mu/N*(np.sum(vC**2)*N/2+np.sum(uC**2)*P*sigmaV-np.sum(vC**2)*np.sum(uC**2)/2)

    Bv = np.dot(B.T, vC)*np.sqrt(mu/N)-sigmaV*uC*mu*P/N
    chi1 = np.hstack((chi, [(1-co)/(ci-co)]))  # to vectorize over edgesIn in Fi; we want 1=co+(ci-co)*chi1[i] for i being a padding index
    chi0 = np.hstack((chi, [(1-ci)/(co-ci)]))  # same
    
    hT1 = -(ci+co)/2-(ci-co)/2*np.mean(uC)+logpU[:,1]+Bv
    hT0 = -(ci+co)/2-(co-ci)/2*np.mean(uC)+logpU[:,0]-Bv
    Fi = np.sum(np.log(np.exp(hT1)*np.prod(co+(ci-co)*chi1[edgesInT], axis=1)+\
                       np.exp(hT0)*np.prod(ci+(co-ci)*chi0[edgesInT], axis=1)))
    
    tmp = 2*(ci-co)*chi[np.arange(0,L,2)]*chi[np.arange(1,L,2)]+\
            (co-ci)*(chi[np.arange(0,L,2)]+chi[np.arange(1,L,2)])+ci
    Fij = np.sum(np.log(tmp))-N*(ci+co)/4
    
    return (Fi+Fa-Fij-Fia)/N

def stepParameterEstimation(chi, uC, vC, sigmaV, B, ci, co, mu):
    """
    Performs one step of parameter estimation. The messages chi, uC, vC and sigmaV must be the fixed point of AMP-BP run at ci, co, mu.
    
    chi: (L,) array, cavitiy messages for being 1, as returned by AMP-BP
    uC: (N,) array, estimated marginals for the groups, as returned by AMP-BP
    vC: (P,) array, estimated marginals for the centroid, as returned by AMP-BP
    sigmaV: float, estimated variance for the centroids,  as estimated by AMP-BP
    B: (P,N) array, observed features
    ci, co: floats, current estimate of the affinity coefficients
    mu: float, current estimate of the snr
    
    upCi, upCo, upMu: floats, new estimates of the parameters
    """
    N, P, L = len(uC), len(vC), len(chi)
    alpha = N/P
    
    a = ci*(chi[np.arange(0,L,2)]*chi[np.arange(1,L,2)]+\
            (1-chi[np.arange(0,L,2)])*(1-chi[np.arange(1,L,2)]))
    b = 2*(ci-co)*chi[np.arange(0,L,2)]*chi[np.arange(1,L,2)]+\
            (co-ci)*(chi[np.arange(0,L,2)]+chi[np.arange(1,L,2)])+ci
    upCi = 4/N*np.sum(a/b)
    
    a = co*((1-chi[np.arange(0,L,2)])*chi[np.arange(1,L,2)]+\
            chi[np.arange(0,L,2)]*(1-chi[np.arange(1,L,2)]))
    upCo = 4/N*np.sum(a/b)
    
    r = alpha*np.dot(vC, np.dot(B, uC))/np.sqrt(N)/(alpha*np.sum(vC**2)+sigmaV*np.sum(uC**2))
    upMu = r**2
    
    return upCi, upCo, upMu


def overlapU(uC, u, isTest):
    """
    Computes the overlap between the estimation and the ground truth for the u variables.
    
    u: (N,) array of 0-1, ground truth communities
    uC: (N,) array, estimated marginals
    isTest: ((1-rho)*N,) array, test node indices
    
    qU: float, between 0 and 1
    """
    u = 2.*u[isTest]-1
    uC = np.sign(uC[isTest])
    return (max(np.mean(uC==u), np.mean(uC==-u))-0.5)/(1-0.5)
    
def overlapV(vC, v):
    """
    Computes the overlap between the estimation and the ground truth for the v variables.
    
    v: (P,) array, ground truth centroid
    vC: (P,) array, estimated centroid
    
    qV: float, between 0 and 1
    """
    return abs(np.sum(vC*v))/max(epsilon, np.linalg.norm(vC))/np.linalg.norm(v)


def initPrior(N, P, L, varInit):
    """
    Initializes the needed variables according to the prior uninformative distribution.
    
    N, P, L: ints, dimensions of the problem
    varInit: float, initial variation from 0
    
    chi: (L,) array, cavitiy messages for being 1
    uC: (N,) array, estimated marginals for the groups
    vC: (P,) array, estimated marginals for the centroid
    """
    chi = 0.5+(2*np.random.random(L)-1)*varInit
    uC = (2*np.random.random(N)-1)*varInit
    vC = (2*np.random.random(P)-1)*varInit
    
    return chi, uC, vC

def initInformed(u, v, corrLN):
    """
    Initializes the needed variables at the ground truth.
    
    u: (N,) array of 0-1, the ground truth communities
    v: (P,) array, the centroid
    corrLN: (L,) array, as returned by createGraph
    
    chi: (L,) array, cavitiy messages for being 1
    uC: (N,) array, estimated marginals for the groups
    vC: (P,) array, estimated marginals for the centroid
    """
    chi = u[corrLN]
    uC = 2.*u-1
    vC = v
    
    return chi, uC, vC

